Empirical Analysis of Limits for Memory Distance in Recurrent Neural Networks

Common to all different kinds of recurrent neural networks (RNNs) is the intention to model relations between data points through time. When there is no immediate relationship between subsequent data points (like when the data points are generated at random, e.g.), we show that RNNs are still able to remember a few data points back into the sequence by memorizing them by heart using standard backpropagation. However, we also show that for classical RNNs, LSTM and GRU networks the distance of data points between recurrent calls that can be reproduced this way is highly limited (compared to even a loose connection between data points) and subject to various constraints imposed by the type and size of the RNN in question. This implies the existence of a hard limit (way below the information-theoretic one) for the distance between related data points within which RNNs are still able to recognize said relation.

==> sublement/chrono_initializer.py <==
from tensorflow.keras.utils import get_custom_objects
from tensorflow.keras import initializers
from tensorflow.keras import backend as K


class ChronoInitializer(initializers.RandomUniform):
    """
    Chrono Initializer from the paper :
    [Can recurrent neural networks warp time? ](https://openreview.net/forum?id=SJcKhk-Ab)
    """

    def __init__(self, max_timesteps, seed=None):
        super(ChronoInitializer, self).__init__(1., max_timesteps - 1, seed)
        self.max_timesteps = max_timesteps

    def __call__(self, shape, dtype=None):
        values = super(ChronoInitializer, self).__call__(shape, dtype=dtype)
        return K.log(values)

    def get_config(self):
        config = {
            'max_timesteps': self.max_timesteps
        }
        base_config = super(ChronoInitializer, self).get_config()
        return dict(list(base_config.items()) + list(config.items()))


get_custom_objects().update({'ChronoInitializer': ChronoInitializer,
                             'chrono_initializer': ChronoInitializer})


==> sublement/constants.py <==
DEBUG = True
EPOCHS = 10
BATCH_SIZE = 10
LEARNING_RATE = 0.001
RANDOM_TWISTER = False
CORRELATED = True


==> sublement/janet.py <==
import warnings

from tensorflow.keras import backend as K
from tensorflow.keras import activations
from tensorflow.keras import initializers
from tensorflow.keras import regularizers
from tensorflow.keras import constraints
from tensorflow.keras.layers import RNN
from tensorflow.keras.layers import Layer
from tensorflow.keras.utils import get_custom_objects

from chrono_initializer import ChronoInitializer


class JANETCell(Layer):
    """Cell class for the paper ["The unreasonable effectiveness of the forget gate"]
       (https://arxiv.org/abs/1804.04849)

    # Arguments
        units: Positive integer, dimensionality of the output space.
        activation: Activation function to use
            (see [activations](../activations.md)).
            Default: hyperbolic tangent (`tanh`).
            If you pass `None`, no activation is applied
            (ie. "linear" activation: `a(x) = x`).
        recurrent_activation: Activation function to use
            for the recurrent step
            (see [activations](../activations.md)).
            Default: hard sigmoid (`hard_sigmoid`).
            If you pass `None`, no activation is applied
            (ie. "linear" activation: `a(x) = x`).x
        use_bias: Boolean, whether the layer uses a bias vector.
        kernel_initializer: Initializer for the `kernel` weights matrix,
            used for the linear transformation of the inputs
            (see [initializers](../initializers.md)).
        recurrent_initializer: Initializer for the `recurrent_kernel`
            weights matrix,
            used for the linear transformation of the recurrent state
            (see [initializers](../initializers.md)).
        bias_initializer: Initializer for the bias vector
            (see [initializers](../initializers.md)).
        use_chrono_initialization: Boolean.
            If True, overrides the provided kernel initializer, recurrent
            initializer and forget gate initializer of the model to use
            'ChronoInitializer' scheme.
            Ref: [The unreasonable effectiveness of the forget gate](https://arxiv.org/abs/1804.04849)
        kernel_regularizer: Regularizer function applied to
            the `kernel` weights matrix
            (see [regularizer](../regularizers.md)).
        recurrent_regularizer: Regularizer function applied to
            the `recurrent_kernel` weights matrix
            (see [regularizer](../regularizers.md)).
        bias_regularizer: Regularizer function applied to the bias vector
            (see [regularizer](../regularizers.md)).
        kernel_constraint: Constraint function applied to
            the `kernel` weights matrix
            (see [constraints](../constraints.md)).
        recurrent_constraint: Constraint function applied to
            the `recurrent_kernel` weights matrix
            (see [constraints](../constraints.md)).
        bias_constraint: Constraint function applied to the bias vector
            (see [constraints](../constraints.md)).
        dropout: Float between 0 and 1.
            Fraction of the units to drop for
            the linear transformation of the inputs.
        recurrent_dropout: Float between 0 and 1.
            Fraction of the units to drop for
            the linear transformation of the recurrent state.
        implementation: Implementation mode, either 1 or 2.
            Mode 1 will structure its operations as a larger number of
            smaller dot products and additions, whereas mode 2 will
            batch them into fewer, larger operations. These modes will
            have different performance profiles on different hardware and
            for different applications.
    """

    def __init__(self, units,
                 activation='tanh',
                 recurrent_activation='sigmoid',
                 use_bias=True,
                 kernel_initializer='glorot_uniform',
                 recurrent_initializer='glorot_uniform',
                 bias_initializer='zeros',
                 use_chrono_initialization=True,
                 kernel_regularizer=None,
                 recurrent_regularizer=None,
                 bias_regularizer=None,
                 kernel_constraint=None,
                 recurrent_constraint=None,
                 bias_constraint=None,
                 dropout=0.,
                 recurrent_dropout=0.,
                 implementation=1,
                 **kwargs):
        super(JANETCell, self).__init__(**kwargs)
        self.units = units
        self.activation = activations.get(activation)
        self.recurrent_activation = activations.get(recurrent_activation)
        self.use_bias = use_bias

        self.kernel_initializer = initializers.get(kernel_initializer)
        self.recurrent_initializer = initializers.get(recurrent_initializer)
        self.bias_initializer = initializers.get(bias_initializer)
        self.use_chrono_initialization = use_chrono_initialization

        self.kernel_regularizer = regularizers.get(kernel_regularizer)
        self.recurrent_regularizer = regularizers.get(recurrent_regularizer)
        self.bias_regularizer = regularizers.get(bias_regularizer)

        self.kernel_constraint = constraints.get(kernel_constraint)
        self.recurrent_constraint = constraints.get(recurrent_constraint)
        self.bias_constraint = constraints.get(bias_constraint)

        self.dropout = min(1., max(0., dropout))
        self.recurrent_dropout = min(1., max(0., recurrent_dropout))
        self.implementation = implementation
        self.state_size = (self.units, self.units)
        self._dropout_mask = None
        self._recurrent_dropout_mask = None

    def build(self, input_shape):
        input_dim = input_shape[-1]

        if hasattr(self, 'timesteps') and self.timesteps is not None:
            self.max_timesteps = self.timesteps
        else:
            warnings.warn('Maximum number of timesteps must be defined for this model for proper initialization.\n'
                          'Since the maximum timesteps was not defined, defaulting to a very large number of timesteps '
                          '(1000). Note : This may cause irregular training behaviour.')
            self.max_timesteps = 1000

        self.kernel = self.add_weight(shape=(input_dim, self.units * 2),
                                      name='kernel',
                                      initializer=self.kernel_initializer,
                                      regularizer=self.kernel_regularizer,
                                      constraint=self.kernel_constraint)
        self.recurrent_kernel = self.add_weight(
            shape=(self.units, self.units * 2),
            name='recurrent_kernel',
            initializer=self.recurrent_initializer,
            regularizer=self.recurrent_regularizer,
            constraint=self.recurrent_constraint)

        if self.use_bias:
            if self.use_chrono_initialization:
                def bias_initializer(_, *args, **kwargs):
                    return K.concatenate([
                        ChronoInitializer(self.max_timesteps)((self.units,), *args, **kwargs),
                        self.bias_initializer((self.units,), *args, **kwargs),
                    ])
            else:
                bias_initializer = self.bias_initializer

            self.bias = self.add_weight(shape=(self.units * 2,),
                                        name='bias',
                                        initializer=bias_initializer,
                                        regularizer=self.bias_regularizer,
                                        constraint=self.bias_constraint)
        else:
            self.bias = None

        self.kernel_f = self.kernel[:, :self.units]
        self.kernel_c = self.kernel[:, self.units: self.units * 2]

        self.recurrent_kernel_f = self.recurrent_kernel[:, :self.units]
        self.recurrent_kernel_c = self.recurrent_kernel[:, self.units: self.units * 2]

        if self.use_bias:
            self.bias_f = self.bias[:self.units]
            self.bias_c = self.bias[self.units: self.units * 2]
        else:
            self.bias_f = None
            self.bias_c = None
        self.built = True

    def call(self, inputs, states, training=None):
        prev_output = states[0]
        if 0 < self.dropout < 1 and self._dropout_mask is None:
            self._dropout_mask = _generate_dropout_mask(
                K.ones_like(inputs),
                self.dropout,
                training=training, count=2)
        if (0 < self.recurrent_dropout < 1 and
                self._recurrent_dropout_mask is None):
            self._recurrent_dropout_mask = _generate_dropout_mask(
                K.ones_like(prev_output),
                self.recurrent_dropout,
                training=training,
                count=2)

        # dropout matrices for input units
        dp_mask = self._dropout_mask
        # dropout matrices for recurrent units
        rec_dp_mask = self._recurrent_dropout_mask

        h_tm1 = states[0]  # previous memory state
        c_tm1 = states[1]  # previous carry state

        if self.implementation == 1:
            if 0 < self.dropout < 1.:
                inputs_f = inputs * dp_mask[0]
                inputs_c = inputs * dp_mask[1]
            else:
                inputs_f = inputs
                inputs_c = inputs

            x_f = K.dot(inputs_f, self.kernel_f)
            x_c = K.dot(inputs_c, self.kernel_c)

            if self.use_bias:
                x_f = K.bias_add(x_f, self.bias_f)
                x_c = K.bias_add(x_c, self.bias_c)

            if 0 < self.recurrent_dropout < 1.:
                h_tm1_f = h_tm1 * rec_dp_mask[0]
                h_tm1_c = h_tm1 * rec_dp_mask[1]
            else:
                h_tm1_f = h_tm1
                h_tm1_c = h_tm1

            f = self.recurrent_activation(x_f + K.dot(h_tm1_f, self.recurrent_kernel_f))
            c = f * c_tm1 + (1. - f) * self.activation(x_c + K.dot(h_tm1_c, self.recurrent_kernel_c))
        else:
            if 0. < self.dropout < 1.:
                inputs *= dp_mask[0]

            z = K.dot(inputs, self.kernel)

            if 0. < self.recurrent_dropout < 1.:
                h_tm1 *= rec_dp_mask[0]

            z += K.dot(h_tm1, self.recurrent_kernel)

            if self.use_bias:
                z = K.bias_add(z, self.bias)

            z0 = z[:, :self.units]
            z1 = z[:, self.units: 2 * self.units]

            f = self.recurrent_activation(z0)
            c = f * c_tm1 + (1. - f) * self.activation(z1)

        h = c
        if 0 < self.dropout + self.recurrent_dropout:
            if training is None:
                h._uses_learning_phase = True
        return h, [h, c]

    def get_config(self):
        config = {'units': self.units,
                  'activation': activations.serialize(self.activation),
                  'recurrent_activation': activations.serialize(self.recurrent_activation),
                  'use_bias': self.use_bias,
                  'kernel_initializer': initializers.serialize(self.kernel_initializer),
                  'recurrent_initializer': initializers.serialize(self.recurrent_initializer),
                  'bias_initializer': initializers.serialize(self.bias_initializer),
                  'unit_forget_bias': self.use_chrono_initialization,
                  'kernel_regularizer': regularizers.serialize(self.kernel_regularizer),
                  'recurrent_regularizer': regularizers.serialize(self.recurrent_regularizer),
                  'bias_regularizer': regularizers.serialize(self.bias_regularizer),
                  'kernel_constraint': constraints.serialize(self.kernel_constraint),
                  'recurrent_constraint': constraints.serialize(self.recurrent_constraint),
                  'bias_constraint': constraints.serialize(self.bias_constraint),
                  'dropout': self.dropout,
                  'recurrent_dropout': self.recurrent_dropout,
                  'implementation': self.implementation,
                  'max_timesteps': self.max_timesteps}
        base_config = super(JANETCell, self).get_config()
        return dict(list(base_config.items()) + list(config.items()))


class JANET(RNN):
    """JANET Layer - ["The unreasonable effectiveness of the forget gate"]
       (https://arxiv.org/abs/1804.04849)

    # Arguments
        units: Positive integer, dimensionality of the output space.
        activation: Activation function to use
            (see [activations](../activations.md)).
            Default: hyperbolic tangent (`tanh`).
            If you pass `None`, no activation is applied
            (ie. "linear" activation: `a(x) = x`).
        recurrent_activation: Activation function to use
            for the recurrent step
            (see [activations](../activations.md)).
            Default: hard sigmoid (`hard_sigmoid`).
            If you pass `None`, no activation is applied
            (ie. "linear" activation: `a(x) = x`).
        use_bias: Boolean, whether the layer uses a bias vector.
        kernel_initializer: Initializer for the `kernel` weights matrix,
            used for the linear transformation of the inputs.
            (see [initializers](../initializers.md)).
        recurrent_initializer: Initializer for the `recurrent_kernel`
            weights matrix,
            used for the linear transformation of the recurrent state.
            (see [initializers](../initializers.md)).
        bias_initializer: Initializer for the bias vector
            (see [initializers](../initializers.md)).
        use_chrono_initialization: Boolean.
            If True, overrides the provided kernel initializer, recurrent
            initializer and forget gate initializer of the model to use
            'ChronoInitializer' scheme.
            Ref: [The unreasonable effectiveness of the forget gate](https://arxiv.org/abs/1804.04849)
        kernel_regularizer: Regularizer function applied to
            the `kernel` weights matrix
            (see [regularizer](../regularizers.md)).
        recurrent_regularizer: Regularizer function applied to
            the `recurrent_kernel` weights matrix
            (see [regularizer](../regularizers.md)).
        bias_regularizer: Regularizer function applied to the bias vector
            (see [regularizer](../regularizers.md)).
        activity_regularizer: Regularizer function applied to
            the output of the layer (its "activation").
            (see [regularizer](../regularizers.md)).
        kernel_constraint: Constraint function applied to
            the `kernel` weights matrix
            (see [constraints](../constraints.md)).
        recurrent_constraint: Constraint function applied to
            the `recurrent_kernel` weights matrix
            (see [constraints](../constraints.md)).
        bias_constraint: Constraint function applied to the bias vector
            (see [constraints](../constraints.md)).
        dropout: Float between 0 and 1.
            Fraction of the units to drop for
            the linear transformation of the inputs.
        recurrent_dropout: Float between 0 and 1.
            Fraction of the units to drop for
            the linear transformation of the recurrent state.
        implementation: Implementation mode, either 1 or 2.
            Mode 1 will structure its operations as a larger number of
            smaller dot products and additions, whereas mode 2 will
            batch them into fewer, larger operations. These modes will
            have different performance profiles on different hardware and
            for different applications.
        return_sequences: Boolean. Whether to return the last output
            in the output sequence, or the full sequence.
        return_state: Boolean. Whether to return the last state
            in addition to the output.
        go_backwards: Boolean (default False).
            If True, process the input sequence backwards and return the
            reversed sequence.
        stateful: Boolean (default False). If True, the last state
            for each sample at index i in a batch will be used as initial
            state for the sample of index i in the following batch.
        unroll: Boolean (default False).
            If True, the network will be unrolled,
            else a symbolic loop will be used.
            Unrolling can speed-up a RNN,
            although it tends to be more memory-intensive.
            Unrolling is only suitable for short sequences.

    # References
        - [The unreasonable effectiveness of the forget gate](https://arxiv.org/abs/1804.04849)
        - [Supervised sequence labeling with recurrent neural networks](http://www.cs.toronto.edu/~graves/preprint.pdf)
        - [A Theoretically Grounded Application of Dropout in Recurrent Neural Networks](http://arxiv.org/abs/1512.05287)
    """

    def __init__(self, units,
                 activation='tanh',
                 recurrent_activation='sigmoid',
                 use_bias=True,
                 kernel_initializer='glorot_uniform',
                 recurrent_initializer='glorot_uniform',
                 bias_initializer='zeros',
                 use_chrono_initialization=True,
                 kernel_regularizer=None,
                 recurrent_regularizer=None,
                 bias_regularizer=None,
                 activity_regularizer=None,
                 kernel_constraint=None,
                 recurrent_constraint=None,
                 bias_constraint=None,
                 dropout=0.,
                 recurrent_dropout=0.,
                 implementation=1,
                 return_sequences=False,
                 return_state=False,
                 go_backwards=False,
                 stateful=False,
                 unroll=False,
                 **kwargs):
        if implementation == 0:
            warnings.warn('`implementation=0` has been deprecated, '
                          'and now defaults to `implementation=1`.'
                          'Please update your layer call.')
        if K.backend() == 'theano' and (dropout or recurrent_dropout):
            warnings.warn(
                'RNN dropout is no longer supported with the Theano backend '
                'due to technical limitations. '
                'You can either set `dropout` and `recurrent_dropout` to 0, '
                'or use the TensorFlow backend.')
            dropout = 0.
            recurrent_dropout = 0.

        cell = JANETCell(units,
                         activation=activation,
                         recurrent_activation=recurrent_activation,
                         use_bias=use_bias,
                         kernel_initializer=kernel_initializer,
                         recurrent_initializer=recurrent_initializer,
                         use_chrono_initialization=use_chrono_initialization,
                         bias_initializer=bias_initializer,
                         kernel_regularizer=kernel_regularizer,
                         recurrent_regularizer=recurrent_regularizer,
                         bias_regularizer=bias_regularizer,
                         kernel_constraint=kernel_constraint,
                         recurrent_constraint=recurrent_constraint,
                         bias_constraint=bias_constraint,
                         dropout=dropout,
                         recurrent_dropout=recurrent_dropout,
                         implementation=implementation)
        super(JANET, self).__init__(cell,
                                    return_sequences=return_sequences,
                                    return_state=return_state,
                                    go_backwards=go_backwards,
                                    stateful=stateful,
                                    unroll=unroll,
                                    **kwargs)
        self.activity_regularizer = regularizers.get(activity_regularizer)

    def build(self, input_shape):
        self.cell.timesteps = input_shape[1]
        super(JANET, self).build(input_shape)

    def call(self, inputs, mask=None, training=None, initial_state=None):
        self.cell._dropout_mask = None
        self.cell._recurrent_dropout_mask = None
        return super(JANET, self).call(inputs,
                                       mask=mask,
                                       training=training,
                                       initial_state=initial_state)

    @property
    def units(self):
        return self.cell.units

    @property
    def activation(self):
        return self.cell.activation

    @property
    def recurrent_activation(self):
        return self.cell.recurrent_activation

    @property
    def use_bias(self):
        return self.cell.use_bias

    @property
    def kernel_initializer(self):
        return self.cell.kernel_initializer

    @property
    def recurrent_initializer(self):
        return self.cell.recurrent_initializer

    @property
    def bias_initializer(self):
        return self.cell.bias_initializer

    @property
    def unit_forget_bias(self):
        return self.cell.unit_forget_bias

    @property
    def kernel_regularizer(self):
        return self.cell.kernel_regularizer

    @property
    def recurrent_regularizer(self):
        return self.cell.recurrent_regularizer

    @property
    def bias_regularizer(self):
        return self.cell.bias_regularizer

    @property
    def kernel_constraint(self):
        return self.cell.kernel_constraint

    @property
    def recurrent_constraint(self):
        return self.cell.recurrent_constraint

    @property
    def bias_constraint(self):
        return self.cell.bias_constraint

    @property
    def dropout(self):
        return self.cell.dropout

    @property
    def recurrent_dropout(self):
        return self.cell.recurrent_dropout

    @property
    def implementation(self):
        return self.cell.implementation

    @property
    def max_timesteps(self):
        return self.cell.max_timesteps

    def get_config(self):
        config = {'units': self.units,
                  'activation': activations.serialize(self.activation),
                  'recurrent_activation': activations.serialize(self.recurrent_activation),
                  'use_bias': self.use_bias,
                  'kernel_initializer': initializers.serialize(self.kernel_initializer),
                  'recurrent_initializer': initializers.serialize(self.recurrent_initializer),
                  'bias_initializer': initializers.serialize(self.bias_initializer),
                  'unit_forget_bias': self.unit_forget_bias,
                  'kernel_regularizer': regularizers.serialize(self.kernel_regularizer),
                  'recurrent_regularizer': regularizers.serialize(self.recurrent_regularizer),
                  'bias_regularizer': regularizers.serialize(self.bias_regularizer),
                  'activity_regularizer': regularizers.serialize(self.activity_regularizer),
                  'kernel_constraint': constraints.serialize(self.kernel_constraint),
                  'recurrent_constraint': constraints.serialize(self.recurrent_constraint),
                  'bias_constraint': constraints.serialize(self.bias_constraint),
                  'dropout': self.dropout,
                  'recurrent_dropout': self.recurrent_dropout,
                  'implementation': self.implementation,
                  'max_timesteps': self.max_timesteps}
        base_config = super(JANET, self).get_config()
        del base_config['cell']
        return dict(list(base_config.items()) + list(config.items()))

    @classmethod
    def from_config(cls, config):
        if 'implementation' in config and config['implementation'] == 0:
            config['implementation'] = 1
        return cls(**config)


def _generate_dropout_mask(ones, rate, training=None, count=1):
    def dropped_inputs():
        return K.dropout(ones, rate)

    if count > 1:
        return [K.in_train_phase(
            dropped_inputs,
            ones,
            training=training) for _ in range(count)]
    return K.in_train_phase(
        dropped_inputs,
        ones,
        training=training)


get_custom_objects().update({'JANETCell': JANETCell,
                             'JANET': JANET})

if __name__ == '__main__':
    pass

==> sublement/keras_rnn.py <==

# Neural Network Framework
from tensorflow import ConfigProto
from tensorflow import Session
from tensorflow import set_random_seed

# High Level TF-Api
from tensorflow.keras.backend import set_session
from tensorflow.keras.models import Sequential
from tensorflow.keras.callbacks import TensorBoard, Callback
from tensorflow.keras.optimizers import SGD  # , RMSprop, Adam
from tensorflow.keras.losses import mean_squared_error, mean_absolute_error
from tensorflow.keras.initializers import Ones

# Import the differten RNN Cells
from tensorflow.keras.layers import SimpleRNN, LSTM, GRU, Dense
from janet import JANET


# Import Numpy
import numpy as np
from numpy.random import RandomState

# Additional requirements
import os
import time

# Import commandline functionality
import argparse
from distutils.util import strtobool

# Load static settings
from constants import *


config = ConfigProto()
config.gpu_options.allow_growth = True
config.intra_op_parallelism_threads = 1
config.inter_op_parallelism_threads = 1


def print_configuration(args):
    # Helper function for printing the NN configuration
    print('!!!!!!!!!!Your Configuration:!!!!!!!!!!')
    print('!Layers: {}; Cells: {}; Type: {}!!'.format(
        args.layers, args.cells, args.cell_type))
    print('!!!!!!!!!!!!!!!This Run:!!!!!!!!!!!!!!!')
    print('!Seed: {}; Position: {}; Mode: {}!'.format(
        args.seed, args.index, 'Dynamic' if args.mode_dynamic else 'static'))
    print('!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!')


def build_parse_commands():
    # Parse Command Line Arguments
    arg_parser = argparse.ArgumentParser(description='Recurrent Network Penetrator.')

    arg_parser.add_argument('index', default=-1, type=int)
    arg_parser.add_argument('length', default=1, type=int)
    arg_parser.add_argument('cells', default=1, type=int)
    arg_parser.add_argument('layers', default=1, type=int)

    arg_parser.add_argument('-t', '--cell_type', nargs='?', default='rnn', type=str)
    arg_parser.add_argument('-s', '--seed', nargs='?', default=42, type=int)
    arg_parser.add_argument('-f', '--features', nargs='?', default=1, type=int)
    arg_parser.add_argument('-m', '--mode_dynamic', nargs='?', default=True, type=strtobool)
    arg_parser.add_argument('-d', '--len_dynamic', nargs='?', default=6, type=int,
                            help='This is the additional dynamic length, the sequence length is able to grow by.')

    return arg_parser.parse_args()


def build_folder_and_files(parsed_args):
    # I/O Functionality for files to be read with TensorBoard
    architecture_name = 'X_t{}_pX_c{}_l{}_{}'.format(parsed_args.length, parsed_args.cells, parsed_args.layers,
                                                     parsed_args.cell_type).replace('-', '')

    configuration_name = '{}_t{}_p{}_c{}_l{}_{}'.format(parsed_args.seed, parsed_args.length, parsed_args.index,
                                                        parsed_args.cells, parsed_args.layers,
                                                        parsed_args.cell_type).replace('-', '')

    folder_save_path = os.path.join(architecture_name, configuration_name)
    file_save_path = os.path.join(architecture_name, configuration_name, configuration_name)

    if os.path.exists(folder_save_path):
        for dir_entry in os.scandir(folder_save_path):
            if dir_entry.name == configuration_name and not DEBUG:
                print("This configuration has already been trained, there is a model file.")
                raise SystemExit
        for dir_entry in os.scandir(folder_save_path):
            if dir_entry.name.startswith('events.out'):
                print("There are some event Files... Cleaning Up.")
                os.remove(dir_entry.path)
        else:
            pass

    os.makedirs(folder_save_path, exist_ok=True)

    return folder_save_path, file_save_path


class RecurrentTestingUnit(object):
    # Main Testing Unit for Experiments on Recurrent Cells
    def __init__(self, timeSteps, featureSize, celltype='RNN',
                 nCells=1, nLayers=1, mode_dynamic=True):
        # Init
        self.sess = set_session(Session(config=config))
        self.globalStep = 0
        self.mode_dynamic = mode_dynamic
        self.timeSteps = timeSteps
        self.featureSize = featureSize
        self.nCells = nCells
        self.nLayers = nLayers
        self._cellDict = {'lstm': LSTM, 'rnn': SimpleRNN, 'gru': GRU, 'janet': JANET}
        self._cellType = celltype.lower() or 'lstm'
        
        # Call Model Build
        self.model = self._spawn_model()
        
        # Warn the User that he is working in DEBUG-Mode, no models or weights will be saved
        if DEBUG:
            print('!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!')
            print('!!!WARNING!!!! DEBUG MODE IS ACTIVE!!!!')
            print('!!!WARNING!!!! DEBUG MODE IS ACTIVE!!!!')
            print('!!!WARNING!!!! DEBUG MODE IS ACTIVE!!!!')
            print('!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!')
        else:
            pass

    def save_weights(self, filePath):
        # Save Weights and model
        # Nested Directory Creation, without the filename
        split_path = list(os.path.split(filePath))[:-1]
        if not os.path.exists(os.path.join(*split_path)):
                os.makedirs(os.path.join(*split_path))
        self.model.save_weights(filePath, overwrite=True)

    def load_weights(self, filePath):
        # Load Model weights
        self.model.load_weights(filePath)
        return True

    def _spawn_model(self):
        # Build and Return the Neural Network
        model = Sequential()
        for layer in range(self.nLayers):
            # Build the first layer of the NN
            if layer == 0:
                shape = (None if self.mode_dynamic else self.timeSteps, self.featureSize)
                model.add(self._cellDict[self._cellType](self.nCells, input_shape=shape,
                                                       return_sequences=True if self.nLayers >= 2
                                                       else False))
            # Build the last layer of the NN
            elif layer == self.nLayers-1:
                model.add(self._cellDict[self._cellType](self.nCells, return_sequences=False))
            # Build any intermediate layer of the NN
            else:
                model.add(self._cellDict[self._cellType](self.nCells, return_sequences=True))

        # In case of Networks with multiple cells, sum their evaluation
        model.add(Dense(1, trainable=False, use_bias=False, kernel_initializer=Ones()))
        # Should do the same
        # model.add(Lambda(lambda x: K.sum(x, axis=-1, keepdims=True)))

        # Compile the Model with given optimizer (default=StochaticGradientDescend), additionally measure the performance on the MeanAbsolutLoss
        model.compile(optimizer=SGD(), loss=mean_squared_error, metrics=['mae'])
        if DEBUG:
            model.summary()
        return model

    def predict(self, x):
        # Main prediction Call
        return self.model.predict(x)

    def train(self, train_gen, callbacks=list(), weightFile=''):
        # Train the model with a keras data generator
        self.model.fit_generator(generator=train_gen.train_gen(),  # validation_data=train_gen.train_gen(),
                                 epochs=EPOCHS, steps_per_epoch=len(train_gen),
                                 verbose=DEBUG, callbacks=callbacks)
        if DEBUG:
            train_gen.print_performance(self, EPOCHS)
        if weightFile and not DEBUG:
            self.save_weights(weightFile)
        return True


class SeedResetCallback(Callback):
    # Init of a Keras Callback
    def __init__(self, random_seed):
        super(SeedResetCallback, self).__init__()
        self.seed = random_seed

    def on_epoch_begin(self, _, logs=None):
        # On Every new Epoch, reset the random seed
        np.random.seed(self.seed)
        RANDOM.seed(self.seed)
        # WARNING
        # DO NOT USE THE FOLLOWING FUNCTION TO SET THE TENSORFLOW SEED HERE!
        # set_random_seed
        return True


class TrainingGenerator(object):
    # Generator for building Training Data
    def __init__(self, epochs, timesteps, featuresize, index_position, dyn_len: int=0, fixed=False):
        self.time_steps = timesteps
        self.dyn_len = dyn_len
        self.feature_size = featuresize
        self.epochs = epochs
        self.index = index_position
        self.fixed = fixed
        pass

    def __len__(self):
        return BATCH_SIZE

    def train_gen(self):
        # Yield a vector of
        while True:
            for i in range(0, BATCH_SIZE):
                # Needs to be computed in every yield because of the dynamic len!
                x, y = self.generate_xy_pair(1)
                yield x, y

    def generate_xy_pair(self, n: int = 1000):
        if RANDOM_TWISTER:
            if not self.fixed:
                dyn_pos = RANDOM.randint(0, self.dyn_len) if self.dyn_len else 0
            else:
                dyn_pos = self.dyn_len
            samples = RANDOM.rand(n, self.time_steps + dyn_pos, self.feature_size)

        else:
            if not self.fixed:
                dyn_pos = np.random.randint(0, self.dyn_len) if self.dyn_len else 0
            else:
                dyn_pos = self.dyn_len
            samples = np.random.rand(n, self.time_steps + dyn_pos, self.feature_size)

        return samples, samples[:, self.index]

    def print_performance(self, nn: RecurrentTestingUnit, n_epoch):
        samples, labels = self.generate_xy_pair(1)

        pred = nn.predict(samples)
        pred = np.reshape(pred, labels.shape)
        print('N Epoch = {}:'.format(n_epoch))
        print('Samples{}| Labels     | Prediction'.format(' ' * 100))
        print(np.concatenate((samples.reshape((-1, 1)), labels, pred), axis=0).reshape(1, -1))
        return

    def calculate_mean_absolute_error(self, nn: RecurrentTestingUnit, n=10):
        samples, labels = self.generate_xy_pair(n)

        predictions = nn.predict(samples)

        mean_abs_error = np.mean(np.abs(predictions - labels), axis=-1)
        return mean_abs_error


class CorrelatedTrainingGenerator(TrainingGenerator):

    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

    def generate_xy_pair(self, n: int=1000):
        if RANDOM_TWISTER:
            dyn_pos = RANDOM.randint(0, self.dyn_len) if self.dyn_len else 0
            rand_sample = RANDOM.rand(n, self.time_steps + dyn_pos, self.feature_size)

        else:
            dyn_pos = np.random.randint(0, self.dyn_len) if self.dyn_len else 0
            rand_sample = np.random.rand(n, self.time_steps + dyn_pos, self.feature_size)

        def cor(x):
            # Create a Zero Initialized Array
            y = np.zeros_like(x)
            # Iterate over
            for step, value in np.ndenumerate(x):
                if step[0] == 0:
                    y[step] = x[step]
                else:
                    # y[i] =  (1-(i / seq_len)) * x[i] + (i / seeq_len) * y[i-1]) i = This Step
                    y[step] = (1-(step[0]/x.shape[0])) * x[step] + (step[0]/y.shape[0]) * y[step[0] - 1]
            return y

        x_cor = np.apply_along_axis(cor, 1, rand_sample)

        # Return (X: Data, Y:Labels)
        return x_cor, x_cor[:, self.index, :]


if __name__ == '__main__':
    arg = build_parse_commands()
    print_configuration(arg)

    # reproducible
    # Numpy
    RANDOM = RandomState(arg.seed)
    np.random.seed(arg.seed)
    # Keras
    set_random_seed(arg.seed)

    # Check for continious files / override
    folder, file = build_folder_and_files(arg)

    recTester = RecurrentTestingUnit(arg.length, arg.features, celltype=arg.cell_type,
                                     nCells=arg.cells, nLayers=arg.layers,
                                     mode_dynamic=arg.mode_dynamic)

    gen = CorrelatedTrainingGenerator if CORRELATED else TrainingGenerator
    sample_generator = gen(epochs=EPOCHS, timesteps=recTester.timeSteps,
                           featuresize=recTester.featureSize,
                           index_position=arg.index, dyn_len=arg.len_dynamic)

    print('!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!')
    print('!Training Started for {} Epochs at {}!'.format(EPOCHS, time.ctime()))
    print('!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!')

    # if False:
    #     file_location = os.path.join('raw_runs', 'rnn_raw', file)
    #     recTester.load_weights(file_location)
    #     weight_name = recTester.model.weights
    #     weights = recTester.model.get_weights()
    #     sample_generator.print_performance(recTester, 0, n=1)

    # Progbar ist brocken in Current Keras Version
    # pb = ProgbarLogger(count_mode='samples', stateful_metrics=None)
    sr = SeedResetCallback(arg.seed)
    tc = TensorBoard(log_dir=folder, write_graph=False, update_freq='epoch')

    recTester.train(sample_generator, callbacks=[tc, sr], weightFile=file)

    print('!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!')
    print('!Training Finished at {}!'.format(time.ctime()))
    print('!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!')

